Beyond the classification theorem of Cameron, Goethals, Seidel, and Shult

In 1976, Cameron, Goethals, Seidel, and Shult classified all the graphs whose smallest eigenvalue is at least $-2$ by relating such graphs to root systems that appear in the classification of semisimple Lie algebras. In this paper, extending their beautiful theorem, we give a complete classification of all connected graphs whose smallest eigenvalue lies in $(-\lambda^*, -2)$, where $\lambda^* = \rho^{1/2} + \rho^{-1/2} \approx 2.01980$, and $\rho$ is the unique real root of $x^3 = x + 1$. Our result is the first classification of infinitely many connected graphs with their smallest eigenvalue in $(-\lambda, -2)$ for any constant $\lambda > 2$.

==> enum_maverick_graphs.jl <==
using LinearAlgebra, Printf

# Constants for rational approximations
const LAMBDA_STAR_MINUS = 18259//9040
const LAMBDA_STAR_PLUS = 91499//45301
const TWO_PLUS = 305//152

# Function to calculate the determinant around lambda star
function determinant_around_lambda_star(A::Matrix{Rational{BigInt}})
    # Get the dimension of the matrix A, which is assumed to be square
    dim = size(A, 1)

    # Create a new matrix 'matrix_minus' by shifting A's eigenvalues by a small negative amount, LAMBDA_STAR_MINUS
    matrix_minus = A + (LAMBDA_STAR_MINUS * I)
    # Calculate the determinant of the modified matrix
    d_minus = det(matrix_minus)
    # If the determinant is positive, return it
    if d_minus > 0
        return d_minus
    end

    # Create another matrix 'matrix_plus' by shifting A's eigenvalues by a small positive amount, LAMBDA_STAR_PLUS
    matrix_plus = A + (LAMBDA_STAR_PLUS * I)
    # Calculate the determinant of this modified matrix
    d_plus = det(matrix_plus)
    # If the determinant is negative, return it
    if d_plus < 0
        return d_plus
    end

    # If neither condition is met, throw an error indicating that the current approximations are not adequate
    error("The two rational approximations of λ* are not sufficient to determine the smallest eigenvalue of the matrix")
end

# Function to check if a matrix is positive semidefinite at 2
function positive_semidefinite_at_2(A::Matrix{Rational{BigInt}})
    # Get the dimension of the matrix A, which is assumed to be square
    dim = size(A, 1)

    # Create a new matrix by shifting A's eigenvalues by a constant, TWO_PLUS
    matrix = A + TWO_PLUS * I

    # Iterate over all principal minors of the matrix
    for k in 1:dim
        # Extract the k x k top left submatrix (principal minor)
        minor_matrix = matrix[1:k, 1:k]
        # Calculate the determinant of the principal minor
        if det(minor_matrix) ≤ 0
            # If any determinant is non-positive, the matrix is not positive semidefinite
            return false
        end
    end

    # If all determinants are positive, the matrix is positive semidefinite
    true
end

# Define a mutable structure to represent a graph
mutable struct Graph
    # List of edges as tuples of integers
    edges::Vector{Tuple{Int, Int}}
    # List of vertex identifiers
    vertices::Vector{Int}
    # List of potential subsets of vertices
    possible_subsets::Vector{Vector{Int}}
    # Optionally, an adjacency matrix representation of the graph
    adjacency_matrix::Union{Nothing, Matrix{Rational{BigInt}}}
    # Optionally, a dictionary mapping each vertex to its degree
    degrees::Union{Nothing, Dict{Int, Int}}
    # Optionally, a dictionary mapping each vertex to a tuple of generalized degree values
    generalized_degrees::Union{Nothing, Dict{Int, Tuple{Int, Int}}}
    # Optionally, a hash value for the graph, possibly for quick comparison or lookup
    hash_value::Union{Nothing, Vector{Tuple{Int, Int}}}

    # Constructor for the Graph structure
    # This constructor initializes the graph with sorted edges, computed vertices, and accepts optional subsets
    Graph(edges::Vector{Tuple{Int, Int}}, possible_subsets::Vector{Vector{Int}} = Vector{Vector{Int}}([])) = new(
        edges,  # Use given edges as is; consider sorting outside or ensure sorted upon input for consistency
        unique([e[i] for e in edges for i in [1, 2]]),  # Extract, and deduplicate vertices from edges
        possible_subsets,  # Assign provided or default possible subsets directly
        nothing,  # Initial state of the adjacency matrix is not set
        nothing,  # Degrees are not initialized at creation
        nothing,  # Generalized degrees are not initialized at creation
        nothing  # Hash value is not initialized at creation
    )
end

# Define a function to compute or retrieve the degrees of vertices in a graph
function degrees(graph::Graph)
    # Check if the degrees dictionary is already computed and stored in the graph object
    if !isnothing(graph.degrees)
        # If the degrees are already computed, return them directly to avoid recomputation
        return graph.degrees
    end

    # If the degrees are not computed yet, compute them:
    # Create a dictionary mapping each vertex to its degree, which is the number of neighbors it has
    graph.degrees = Dict(v => length(neighbors(graph, v)) for v in graph.vertices)
    # Return the newly computed dictionary of degrees
    return graph.degrees
end

# Function to retrieve the neighbors of a specified vertex in a graph
function neighbors(graph::Graph, vertex::Int)
    # Return a list of vertices that are directly connected to the given vertex
    # This comprehension checks each edge, and if the vertex is one end of the edge, it returns the other end
    [e[1] == vertex ? e[2] : e[1] for e in graph.edges if vertex in e]
end

# Function to compute or retrieve the generalized degrees of all vertices in a graph
function generalized_degrees(graph::Graph)
    # Check if generalized degrees are already computed and stored
    if !isnothing(graph.generalized_degrees)
        return graph.generalized_degrees
    end
    
    # Ensure regular degrees are calculated first
    graph_degrees = degrees(graph) 

    # Calculate the generalized degrees, which include both the degree and the number of connections between neighbors
    graph.generalized_degrees = Dict(
        v => (
            get(graph_degrees, v, 0),
            length([1 for u1 in neighbors(graph, v), u2 in neighbors(graph, v) if u1 < u2 && (u1, u2) in graph.edges])
        ) for v in graph.vertices
    )
    # Return the dictionary of generalized degrees
    return graph.generalized_degrees
end

# Function to compute or retrieve the hash value of a graph, used for comparison or uniqueness checks
function hash_value(graph::Graph)
    # Check if hash value is already computed and stored
    if !isnothing(graph.hash_value)
        return graph.hash_value
    end
    
    # Ensure generalized degrees are calculated to form the basis of the hash
    gd = generalized_degrees(graph)

    # Sort the values of the generalized degrees and use them to compute the hash
    sorted_gd_values = sort([v for v in values(gd)])
    graph.hash_value = sorted_gd_values
    return graph.hash_value
end

# Function to identify specific subgraph structures within a given graph
function witnesses(graph::Graph)
    # First, compute the degrees of all vertices if not already done
    graph_degrees = degrees(graph)
    # Initialize an empty array to store the identified quadruples of vertices
    quadruples = []

    # Iterate over all edges in the graph
    for edge in graph.edges
        # Destructure the edge into its two vertices
        u1, u2 = edge

        # Ensure u1 has a higher degree than u2 for consistency in processing
        if get(graph_degrees, u1, 0) < get(graph_degrees, u2, 0)
            u1, u2 = u2, u1
        end

        # Check for a specific degree condition: u1 must have a degree of 2 and u2 a degree of 1
        if get(graph_degrees, u1, 0) == 2 && get(graph_degrees, u2, 0) == 1
            # Find the other neighbor of u1 (excluding u2)
            u1_neighbors = setdiff(neighbors(graph, u1), [u2])
            # Continue only if there is another neighbor
            if !isempty(u1_neighbors)
                # Get the first neighbor from the set that was found
                u0 = first(u1_neighbors)

                # Check each neighbor of u0
                for uc in neighbors(graph, u0)
                    # We're only interested in neighbors uc with a degree of 1
                    if get(graph_degrees, uc, 0) == 1
                        # If found, store the quadruple of vertices in the list
                        push!(quadruples, [u0, u1, u2, uc])
                    end
                end
            end
        end
    end
    # Return the list of identified quadruples
    quadruples
end

# Function to check if there are any augmented paths in the graph
function augmented_path_extension(graph::Graph)
    !isempty(witnesses(graph))
end

# Function to compute or retrieve the adjacency matrix of a graph
function adjacency_matrix(graph::Graph)
    # Check if the adjacency matrix has already been computed and is stored
    if !isnothing(graph.adjacency_matrix)
        return graph.adjacency_matrix
    end

    # Determine the size of the matrix based on the number of vertices in the graph
    order = length(graph.vertices)
    # Initialize the adjacency matrix with rational zeros for precise calculations
    entries = fill(0//1, order, order)  # Use rational zeros for initialization

    # Populate the adjacency matrix based on the graph's edges
    for edge in graph.edges
        # Extract vertices from the edge
        u, v = edge
        # Set the corresponding matrix entries to 1 (using rational one, 1/1)
        entries[u+1, v+1] = 1//1  # Use rational one for edges
        entries[v+1, u+1] = 1//1  # Ensure the matrix is symmetric
    end

    # Store the newly created adjacency matrix back in the graph structure
    graph.adjacency_matrix = entries
    return graph.adjacency_matrix
end

function add_one_vertex(graph::Graph)
    # Determine the new vertex number
    new_vertex = maximum(graph.vertices) + 1
    # Start the new possible subsets with just the new vertex
    new_possible_subsets = [[new_vertex]]
    # Store candidates that meet the condition
    candidates = Array{Graph}([])

    # Iterate through current possible subsets to create new graphs
    for subset in graph.possible_subsets
        # Create new edges from each vertex in the subset to the new vertex
        new_edges = [(v, new_vertex) for v in subset]
        # Create a new graph with the added edges
        new_graph_edges = vcat(graph.edges, new_edges)

        # Assume the adjacency_matrix function updates the graph's adjacency matrix
        new_graph = Graph(new_graph_edges)
        adjacency_matrix(new_graph)  # Updates or calculates the adjacency matrix for the new graph
        
        # Convert the adjacency matrix to RationalMatrix and check the condition
        if determinant_around_lambda_star(new_graph.adjacency_matrix) > 0
            # Add both the current subset and the new subset including the new vertex to possible subsets
            append!(new_possible_subsets, [subset, vcat(subset, [new_vertex])])
            # Update the possible subsets of the graph to include these new configurations
            new_graph.possible_subsets = new_possible_subsets
            # Add the new graph to candidates if it meets the condition
            push!(candidates, new_graph)
        end
    end
    candidates
end

# Function to get the order (number of vertices) of the graph
function order(graph::Graph)
    length(graph.vertices)
end

# Function to convert the graph to a string representation using a specific encoding
function to_s(graph::Graph)
    # Create a list of characters for encoding vertices, combining numbers and uppercase letters
    alphabets = [string(c) for c in union('0':'9', 'A':'Z')]
    # Reduce the list of edges to a single string, encoding each vertex in an edge with characters from `alphabets`
    reduce((s, edge) -> s * alphabets[edge[1]+1] * alphabets[edge[2]+1], graph.edges, init="")
end

# Function to determine if two graphs are isomorphic
function isomorphic_to(graph::Graph, h::Graph)
    # Compare hash values of both graphs first; if different, they can't be isomorphic
    if hash_value(graph) != hash_value(h)
        return false
    end
    # Try to build an isomorphism from graph to h
    build_isomorphism_to(graph, h, Dict())
end

# Recursive function to build a potential isomorphism between two graphs
function build_isomorphism_to(graph::Graph, h::Graph, mapping::Dict)
    # Find vertices in the first graph that haven't been mapped yet
    unused_vertices = setdiff(graph.vertices, keys(mapping))
    # If no unused vertices are left, all have been successfully mapped and isomorphism is complete
    if isempty(unused_vertices)
        return true
    end
    # Randomly select an unmapped vertex from the first graph
    x = rand(unused_vertices)
    # Try to map vertex x to a corresponding vertex in the second graph
    for y in setdiff(h.vertices, values(mapping))
        # Check if the selected vertices have the same generalized degrees and if the existing mapping preserves edges
        if generalized_degrees(graph)[x] == generalized_degrees(h)[y] && edges_preserved(graph, h, mapping, x, y)
            mapping[x] = y
            # Recursively try to complete the mapping
            if build_isomorphism_to(graph, h, mapping)
                return true
            end
            delete!(mapping, x) # Backtrack if mapping failed
        end
    end
    false # Return false if no complete isomorphism could be built
end

# Function to verify if existing mappings between two graphs preserve edges
function edges_preserved(graph::Graph, h::Graph, mapping::Dict, x::Int, y::Int)
    # Check for each mapped pair of vertices if their connectedness to the current vertices x, y is the same
    for (u, v) in mapping
        if graph.adjacency_matrix[u+1, x+1] != h.adjacency_matrix[v+1, y+1]
            return false
        end
    end
    true # Return true if all edges are preserved
end

# Definition of a struct to store a set of Graph objects and a hash for quick lookup
struct GraphSet
    list::Vector{Graph} # List to store all graph objects
    hash::Dict{Vector, Vector{Graph}} # Dictionary to map hash values to lists of graphs with that hash value
    
    # Constructor for an empty GraphSet
    GraphSet() = new([], Dict{Int, Vector{Graph}}())
end

# Function to add a graph to the GraphSet if it is not already included
function add(graph_set::GraphSet, g::Graph)
    # Compute the hash value of the graph
    hv = hash_value(g)
    # Check if the graph is already included in the set
    if !include(graph_set, g)
        # If not, add it to the list
        push!(graph_set.list, g)
        # Add it to the hash table under its hash value
        push!(get!(graph_set.hash, hv, []), g)
    end
end

# Function to concatenate a vector of graphs to the GraphSet
function concat(graph_set::GraphSet, graphs::Vector{Graph})
    # Add each graph in the vector to the GraphSet
    for g in graphs
        add(graph_set, g)
    end
end

# Function to check if a graph is included in the GraphSet
function include(graph_set::GraphSet, g::Graph)
    # Compute the hash value of the graph
    hv = hash_value(g)
    # Check if there are any graphs in the hash table under the same hash value
    if haskey(graph_set.hash, hv)
        # Check each graph with the same hash value for isomorphism
        for h in graph_set.hash[hv]
            if isomorphic_to(g, h)
                return true # Return true if an isomorphic graph is found
            end
        end
    end
    return false # Return false if no isomorphic graph is found
end

# Define the number of vertices for special handling
const N = 10

# Initialize a dictionary to hold sets of graphs, indexed by the number of vertices
dict = Dict{Int, GraphSet}()

# Prepare an array to store maverick graphs
mavericks = Vector{Graph}()

# Create the initial two-vertex graph K2 with edges and possible subsets
edges = [(0, 1)]
possible_subsets = [[0], [1], [0, 1]]
# Initialize K2 using the defined constructor of the Graph struct
K2 = Graph(edges, possible_subsets)
# Generate and store the adjacency matrix for K2
adjacency_matrix(K2)

# Get the order (number of vertices) of K2
n = order(K2)
# Create a new GraphSet for graphs with 'n' vertices and store it in a dictionary
dict[n] = GraphSet()
# Add K2 to this new GraphSet
add(dict[n], K2)

# Continue processing while there are graphs in the current set
while !isempty(dict[n].list)
    # Get the number of graphs in the current set
    total = length(dict[n].list)
    # Display the number of graphs being extended
    @printf "Extending %d graph%s on %d vertices\n" total (total == 1 ? "" : "s") n
    # Initialize a new GraphSet for graphs with 'n+1' vertices
    dict[n+1] = GraphSet()
    # Process each graph in the current set
    for (i, g) in enumerate(dict[n].list)
        # Display progress for each graph
        @printf "\r\e[K- %d/%d %s" i total to_s(g)
        # Generate new graphs by adding one vertex to the current graph
        candidates = add_one_vertex(g)
        # Apply filters based on specific conditions
        if n == N-1
            # Filter out graphs that are not positive semidefinite
            filter!(h -> !positive_semidefinite_at_2(h.adjacency_matrix), candidates)
        elseif n == N && length(witnesses(g)) == 1
            # Filter out graphs that do not have the required path extensions
            filter!(h -> !augmented_path_extension(h), candidates)
        end
        # Concatenate all candidate graphs to the next set
        concat(dict[n+1], candidates)
    end

    # Initialize a list to store unique graphs that meet certain criteria
    new_mavericks = []
    # Display selecting process for maverick graphs
    @printf "\nSelecting maverick graphs on %d vertices\n" n
    # Process each graph to determine if it's a maverick
    for (i, g) in enumerate(dict[n].list)
        # Display progress for each graph
        @printf "\r\e[K- %d/%d %s" i total to_s(g)
        # Continue to the next graph if it meets criteria for special cases
        if (n < N && positive_semidefinite_at_2(g.adjacency_matrix)) || augmented_path_extension(g)
            continue
        end
        # Add graph to maverick list if it doesn't meet special criteria
        push!(new_mavericks, g)
    end
    # Get the total number of maverick graphs
    total = length(new_mavericks)
    # Display the total number of maverick graphs obtained
    @printf "\nObtained %d maverick graph%s on %d vertices\n" total (total == 1 ? "" : "s") n
    # Append new maverick graphs to the main list
    append!(mavericks, new_mavericks)
    # Increment the vertex count for the next iteration
    global n += 1
end

# Write the list of maverick graphs to a text file
open("enum_maverick_graphs.txt", "w") do output
    # Write each graph's string representation to the file
    for (i, h) in enumerate(mavericks)
        write(output, "M$(i) $(to_s(h))\n")
    end
end

